MarginGate: Sparse Margin-Triggered Verification for Batch-Invariant LLM Inference

Temperature-zero BF16 LLM inference is often treated as reproducible, yet the same request can emit different tokens when decoded alone or inside a larger batch. Existing fixes use batch-invariant operators or LLM-42's per-token verification, incurring cost even when most steps are stable. We ask whether verification can be applied exclusively to flipped tokens. Across five models, batch-induced token flips are sparse on the flip-rate benchmarks: on MATH500, Llama-3.1-8B flips on $0.48\%$ of synchronous decode steps, and all tested models stay within the 0.3-1.3% range on MATH500, GSM8K, and HumanEval. K/V perturbations remain flat before flips, while low top-1/top-2 logit margins expose much of the flip risk. MarginGate turns these observations into a verifier policy: it keeps BF16 decoding on high-margin steps, verifies only low-margin steps, and repairs confirmed mismatches by replacing the current K/V column. We evaluate on four datasets, calibrating on MATH500 and transferring to GSM8K, SharedGPT, and HumanEval. MarginGate restores 100% sequence-level deterministic decoding on Llama-3.1-8B and Qwen2.5-14B with 18.56%/15.05% verifier trigger rates, reducing LLM-42's latency increment by 2.23x/1.99x relative to always-on verification. On DSR1-Distill-Qwen-7B, the same policy reaches determinism in a harder regime at 49.50% triggers.

==> figs/gen_grade_pareto.py <==
"""Generate paper/figs/grade_pareto.pdf — Phase 2.3 deliverable.

Plots all measured methods on the (ε = Avg_Std@top1, cost = wall-clock) plane,
demonstrating the existing 'binary' methods cluster at corners while
intermediate grades (from our 16-subset ablation) populate the middle.

Key methods plotted:
  - BF16 baseline                            (corner: cheap, ε large)
  - cuBLAS flag-only                          (cheap, ε medium)
  - LayerCast                                 (expensive, ε medium)
  - vLLM-BI in HF eager / vLLM stack          (medium ε, medium cost)
  - SRP all-4                                 (corner: medium cost, ε=0)
  - Single-site SRP variants (Linear, RMSNorm, Attention)  ← our intermediate grades
  - FP32-all                                  (reference floor)

Usage:
  python paper/figs/gen_grade_pareto.py
"""
import json, os
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

EXP = '/home/kec23008/dllm/research/exp_validate'

# Compose data points: (label, avg_std, total_wall_seconds, marker, color, group)
# total_wall is normalized to N=30 problems × 5 batch sizes (the standard slice)
def load_points():
    pts = []
    eps = 5e-11   # log-floor for Avg_Std=0

    # From vllm_kernels_results_n30.json: BF16, SRP-FP32 (full), vLLM-BI aten
    p = json.load(open(f'{EXP}/vllm_kernels_results_n30.json'))
    for r in p:
        nm = r['name']
        if nm == 'BF16':
            pts.append(('BF16 (baseline)', r['avg_std'], r['total_s'],
                        'o', '#4C72B0', 'baseline'))
        elif nm == 'SRP-FP32 (HF Triton)':
            pts.append(('SRP-all 4 sites (ours)', max(r['avg_std'], eps),
                        r['total_s'], '*', '#55A868', 'ours'))
        elif nm == 'vLLM batch_invariant':
            pts.append(('vLLM-BI (aten in HF)', r['avg_std'],
                        r['total_s'], 's', '#DD8452', 'prior'))

    # From vLLM native runs
    bf16 = json.load(open(f'{EXP}/vllm_native_bf16_results_n30.json'))
    pts.append(('vLLM BF16', bf16['avg_std'], bf16['total_s'],
                'D', '#4C72B0', 'baseline'))
    bi = json.load(open(f'{EXP}/vllm_native_bi_results_n30.json'))
    pts.append(('vLLM-BI (full vLLM)', bi['avg_std'], bi['total_s'],
                'P', '#DD8452', 'prior'))

    # LayerCast
    lc = json.load(open(f'{EXP}/layercast_n30.json'))
    pts.append(('LayerCast', lc['avg_std'], lc['total_s'],
                '^', '#8172B2', 'prior'))

    # Site ablation full (single-site grades on DeepSeek-7B at N=10; scale to 30)
    sa_path = f'{EXP}/site_ablation_full_deepseek7b_n10.json'
    if os.path.exists(sa_path):
        sa = json.load(open(sa_path))
        # Scaling factor n=10 → n=30
        for r in sa:
            nm = r['name']
            wall_n30 = r['total_s'] * 3
            if nm == 'SRP-Line':
                pts.append(('SRP-Line only', r['avg_std'], wall_n30,
                            'v', '#999999', 'grade'))
            elif nm == 'SRP-Rmsn':
                pts.append(('SRP-Rmsn only (Grade B)', r['avg_std'], wall_n30,
                            'v', '#666666', 'grade'))
            elif nm == 'SRP-Atte':
                pts.append(('SRP-Atte only', r['avg_std'], wall_n30,
                            'v', '#999999', 'grade'))

    # cuBLAS flag-only (Phase 2.1, may not exist yet)
    fo_path = f'{EXP}/flag_only_n30.json'
    if os.path.exists(fo_path):
        fo = json.load(open(fo_path))
        pts.append(('cuBLAS flag-only', fo['avg_std'], fo['total_s'],
                    'X', '#bbbbbb', 'grade'))

    # FP32-all (only have N=5; scale to 30)
    pts.append(('FP32-all (N=5 ref)', 3.59e-7, 470 * 6,  # rough scale-up
                'h', '#8172B2', 'prior'))

    return pts


def plot():
    pts = load_points()
    fig, ax = plt.subplots(figsize=(7.5, 4.5))

    eps_floor = 5e-11
    for label, avg_std, wall, marker, color, group in pts:
        y = max(avg_std, eps_floor) if avg_std is not None else eps_floor
        is_ours = group == 'ours'
        ax.scatter(wall, y,
                   color=color, marker=marker,
                   s=240 if is_ours else 90,
                   zorder=5 if is_ours else 4,
                   edgecolors='black' if is_ours else 'none',
                   linewidths=1.2 if is_ours else 0,
                   label=label)

    # Annotate each point with its label
    offsets = {}
    for label, avg_std, wall, marker, color, group in pts:
        y = max(avg_std, eps_floor) if avg_std is not None else eps_floor
        dx, dy = offsets.get(label, (8, 4))
        ax.annotate(label, (wall, y), xytext=(dx, dy),
                    textcoords='offset points', fontsize=7,
                    color=color,
                    fontweight='bold' if group == 'ours' else 'normal')

    ax.set_yscale('log')
    ax.set_xlabel('Total wall-clock time (s)  '
                  '— $N=30$ problems $\\times$ 5 batch sizes', fontsize=10)
    ax.set_ylabel(r'$\varepsilon$ = Avg\_Std@top1  (log scale)', fontsize=10)
    ax.set_title('Determinism Grade Design Space: existing methods at corners,\n'
                 '16-subset ablation reveals usable intermediate grades',
                 fontsize=10)

    ax.set_ylim(eps_floor / 2, 1e-2)
    ax.grid(True, which='both', alpha=0.25)
    ax.legend(fontsize=7, loc='upper right', framealpha=0.85)

    out_pdf = '/home/kec23008/dllm/paper/figs/grade_pareto.pdf'
    out_png = '/home/kec23008/dllm/paper/figs/grade_pareto.png'
    plt.tight_layout()
    plt.savefig(out_pdf, bbox_inches='tight')
    plt.savefig(out_png, dpi=180, bbox_inches='tight')
    print(f'[saved] {out_pdf}\n[saved] {out_png}')


if __name__ == '__main__':
    plot()


==> figs/gen_margin_dist.py <==
"""Generate margin_dist.pdf — paper Figure 1, the centerpiece of §4.1.

Multi-panel:
  (a) Cross-model: same dataset (MATH500), 4 models. Shows tie rate variation.
  (b) Cross-dataset: DeepSeek-R1-Qwen-7B on MATH500/AIME24/GSM8K. Shows consistency.
  (c) Tie-category breakdown per model (bar chart of categories).

Reads margin measurement JSONs from research/exp_validate/.
"""
import json, os
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np
from collections import Counter

EXP = '/home/kec23008/dllm/research/exp_validate'

MODEL_TAGS = {
    'DeepSeek-R1-Qwen-7B':  'deepseek-r1-distill-qwen-7b',
    'Llama-3.1-8B':         'llama-3_1-8b-instruct',
    'Qwen2.5-7B':            'qwen2_5-7b-instruct',
    'DeepSeek-R1-Llama-8B': 'deepseek-r1-distill-llama-8b',
}

MODEL_COLORS = {
    'DeepSeek-R1-Qwen-7B':  '#d62728',
    'Llama-3.1-8B':          '#1f77b4',
    'Qwen2.5-7B':            '#2ca02c',
    'DeepSeek-R1-Llama-8B': '#9467bd',
}


def load_gaps(tag, ds, n=30):
    path = f'{EXP}/margin_{tag}_{ds}_n{n}.json'
    if not os.path.exists(path):
        return None
    d = json.load(open(path))
    return np.array([row['gap_logit']
                     for r in d['results']
                     for row in r['rows']])


def load_categories():
    """Return per-model dict of category counts (from tie_analysis.json)."""
    path = f'{EXP}/tie_analysis.json'
    if not os.path.exists(path):
        return {}
    d = json.load(open(path))
    out = {}
    for r in d:
        # Map model name to short label
        for short, long_tag in MODEL_TAGS.items():
            if r['model'].lower().replace('.', '_') == long_tag:
                out[short] = r.get('category_counts', {})
                break
    return out


def panel_cross_model(ax, datasets):
    """Panel (a): margin distribution overlaid for all 4 models on MATH500."""
    bins = np.concatenate([[-1e-6, 1e-6], np.logspace(-3, 1.5, 35)])
    # Includes a 'tie' bin at 0 plus log-spaced bins from 1e-3 to ~30

    for label, tag in MODEL_TAGS.items():
        gaps = load_gaps(tag, 'math500', 30)
        if gaps is None:
            continue
        n = len(gaps)
        n_ties = (gaps == 0).sum()
        # Compute fractions
        weights = np.ones_like(gaps) / n
        # Use a histogram with 'tie' as the leftmost bin
        ax.hist(np.maximum(gaps, 1e-3), bins=np.logspace(-3, 1.5, 40),
                weights=weights, alpha=0.45,
                label=f'{label}  (tie rate {100*n_ties/n:.2f}%)',
                color=MODEL_COLORS[label],
                edgecolor='black', linewidth=0.3)

    ax.set_xscale('log')
    ax.set_xlabel(r'Robust margin $g_t$ (logit, log scale; ties at 0 mapped to $10^{-3}$)')
    ax.set_ylabel('Fraction of generation steps')
    ax.set_title('(a) Margin distribution across 4 models on MATH500')
    ax.legend(fontsize=7, loc='upper right')
    ax.grid(True, which='both', alpha=0.2)


def panel_cross_dataset(ax):
    """Panel (b): DeepSeek-R1-Qwen-7B on three datasets."""
    datasets = [
        ('MATH500', 'math500',   '#d62728'),
        ('AIME24',  'aime24',    '#ff7f0e'),
        ('GSM8K',   'gsm8k',     '#bcbd22'),
    ]
    tag = MODEL_TAGS['DeepSeek-R1-Qwen-7B']
    bins = np.logspace(-3, 1.5, 40)
    for label, ds, color in datasets:
        gaps = load_gaps(tag, ds, 30)
        if gaps is None:
            continue
        n = len(gaps)
        n_ties = (gaps == 0).sum()
        weights = np.ones_like(gaps) / n
        ax.hist(np.maximum(gaps, 1e-3), bins=bins, weights=weights, alpha=0.50,
                label=f'{label}  (tie rate {100*n_ties/n:.2f}%)',
                color=color, edgecolor='black', linewidth=0.3)

    ax.set_xscale('log')
    ax.set_xlabel(r'Robust margin $g_t$ (logit, log scale)')
    ax.set_ylabel('Fraction of generation steps')
    ax.set_title('(b) Same model (DeepSeek-R1-Qwen-7B), three datasets')
    ax.legend(fontsize=7, loc='upper right')
    ax.grid(True, which='both', alpha=0.2)


def panel_categories(ax):
    """Panel (c): tie-category breakdown per model."""
    cats = load_categories()
    if not cats:
        ax.text(0.5, 0.5, 'tie_analysis.json missing',
                ha='center', va='center', transform=ax.transAxes)
        return

    # Categories of interest
    canonical = ['capitalized-word', 'syntactic',
                 'short-word (likely connector)', 'other-lexical',
                 'numerical', 'whitespace']
    pretty = {'capitalized-word':       'Capitalized\n(reasoning markers)',
              'syntactic':              'Syntactic',
              'short-word (likely connector)': 'Short-word\nconnectors',
              'other-lexical':          'Other lexical',
              'numerical':              'Numerical',
              'whitespace':             'Whitespace'}

    models = list(MODEL_COLORS.keys())
    bar_w = 0.18
    x = np.arange(len(canonical))
    for i, m in enumerate(models):
        if m not in cats:
            continue
        total = sum(cats[m].values())
        if total == 0:
            # plot zero bar to make presence explicit
            heights = [0] * len(canonical)
        else:
            heights = [100 * cats[m].get(c, 0) / total for c in canonical]
        ax.bar(x + (i - 1.5) * bar_w, heights, width=bar_w,
               label=m, color=MODEL_COLORS[m], edgecolor='black', linewidth=0.3)

    ax.set_xticks(x)
    ax.set_xticklabels([pretty[c] for c in canonical], fontsize=7)
    ax.set_ylabel('% of ties (per model)')
    ax.set_title('(c) Tie token category breakdown')
    ax.legend(fontsize=7, loc='upper right')
    ax.grid(axis='y', alpha=0.2)


def main():
    fig = plt.figure(figsize=(13, 4))
    gs = fig.add_gridspec(1, 3, width_ratios=[1.2, 1.0, 1.4])
    ax_a = fig.add_subplot(gs[0, 0])
    ax_b = fig.add_subplot(gs[0, 1])
    ax_c = fig.add_subplot(gs[0, 2])

    panel_cross_model(ax_a, ['math500'])
    panel_cross_dataset(ax_b)
    panel_categories(ax_c)

    out_pdf = '/home/kec23008/dllm/paper/figs/margin_dist.pdf'
    out_png = '/home/kec23008/dllm/paper/figs/margin_dist.png'
    plt.tight_layout()
    plt.savefig(out_pdf, bbox_inches='tight')
    plt.savefig(out_png, dpi=180, bbox_inches='tight')
    print(f'[saved] {out_pdf}\n[saved] {out_png}')


if __name__ == '__main__':
    main()


==> figs/gen_pareto.py <==
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

# N=30 data: (method_label, avg_std, wall_per_prob_s, color, marker)
# Wall is normalised to per-problem so axes are hardware-independent.
# FP32-all is from N=5 run; per-problem estimate is ~94s.
N30 = 30
methods = [
    ("HF BF16",          3.536e-3,  998.8 / N30,   "#4C72B0", "o"),
    ("vLLM BF16",        2.844e-3,  887.2 / N30,   "#4C72B0", "s"),
    ("vLLM + BI",        6.836e-6,  2042.4 / N30,  "#DD8452", "s"),
    ("HF + SRP (ours)",  1e-10,     1470.5 / N30,  "#55A868", "*"),  # 0 → log floor
    ("FP32-all (N=5)",   3.59e-7,   470.0 / 5,     "#8172B2", "^"),
]

fig, ax = plt.subplots(figsize=(6, 4.5))

for label, avg_std, wall, color, marker in methods:
    is_ours = "SRP" in label
    y_val = max(avg_std, 5e-11)
    ax.scatter(wall, y_val,
               color=color,
               marker=marker,
               s=260 if is_ours else 100,
               zorder=5 if is_ours else 4,
               edgecolors='black' if is_ours else 'none',
               linewidths=1.2 if is_ours else 0,
               label=label)

ax.set_yscale('log')
ax.set_xlabel("Wall-clock per problem (s)", fontsize=11)
ax.set_ylabel(r"Avg\_Std@top1  (log scale)", fontsize=11)
ax.set_title("Reproducibility–Efficiency Pareto ($N$=30)\n"
             "DeepSeek-R1-Distill-Qwen-7B / MATH500, greedy",
             fontsize=10)

# Annotations
offsets = {
    "HF BF16":          ( 8,   4),
    "vLLM BF16":        ( 8, -12),
    "vLLM + BI":        ( 8,   4),
    "HF + SRP (ours)":  ( 8,   4),
    "FP32-all (N=5)":   ( 8,   4),
}
for label, avg_std, wall, color, marker in methods:
    y_val = max(avg_std, 5e-11)
    dx, dy = offsets.get(label, (8, 4))
    weight = 'bold' if "SRP" in label else 'normal'
    ax.annotate(label, (wall, y_val), xytext=(dx, dy),
                textcoords='offset points', fontsize=8, fontweight=weight,
                color=color)

srp_wall = 1470.5 / N30
ax.annotate("(Avg_Std = 0\nby construction)",
            (srp_wall, 1e-10), xytext=(10, -28),
            textcoords='offset points', fontsize=7.5,
            color="#55A868", style='italic')

# "better" arrow
ax.annotate("", xy=(85, 1e-8), xytext=(60, 1e-5),
            arrowprops=dict(arrowstyle="->, head_width=0.25",
                            color='gray', lw=1.2))
ax.text(74, 3e-7, "better", fontsize=7.5, color='gray',
        rotation=-60, va='center')

ax.set_xlim(24, 100)
ax.set_ylim(5e-11, 2e-2)
ax.grid(True, which='both', alpha=0.25)
ax.legend(fontsize=8, loc='upper left', framealpha=0.85)

plt.tight_layout()
plt.savefig("/home/kec23008/dllm/paper/figs/pareto_srp_vllm.pdf", bbox_inches='tight')
plt.savefig("/home/kec23008/dllm/paper/figs/pareto_srp_vllm.png", dpi=180, bbox_inches='tight')
print("Saved pareto_srp_vllm.pdf + .png")


==> figs/gen_realistic_serving.py <==
#!/usr/bin/env python3
"""
Figure: Flip rate under realistic serving conditions (§4.9).
Two-panel bar chart: mixed-batch (left) and chunked prefill (right).
Highlights SRP regression (orange) vs BF16 (blue) and vLLM-BI (green).
"""
import json, os, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches

ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
EXP  = os.path.join(ROOT, 'research', 'exp_validate')

# ── Data ──────────────────────────────────────────────────────────────────────
MODELS = ['DSR1-Qwen-7B', 'DSR1-Llama-8B', 'Qwen2.5-7B', 'Llama-3.1-8B']
MIXED_FILES = {
    'DSR1-Qwen-7B':  'mixed_batch_deepseek-r1-distill-qwen-7b_n10.json',
    'DSR1-Llama-8B': 'mixed_batch_deepseek-r1-distill-llama-8b_n10.json',
    'Qwen2.5-7B':    'mixed_batch_qwen2_5-7b-instruct_n10.json',
    'Llama-3.1-8B':  'mixed_batch_llama-3_1-8b-instruct_n10.json',
}
CHUNK_FILES = {
    'DSR1-Qwen-7B':  'chunked_prefill_deepseek-r1-distill-qwen-7b_n15.json',
    'DSR1-Llama-8B': 'chunked_prefill_deepseek-r1-distill-llama-8b_n15.json',
    'Qwen2.5-7B':    'chunked_prefill_qwen2_5-7b-instruct_n15.json',
    'Llama-3.1-8B':  'chunked_prefill_llama-3_1-8b-instruct_n15.json',
}

def load_rates(files, method):
    rates = []
    for m in MODELS:
        d = json.load(open(os.path.join(EXP, files[m])))
        rs = d['results'].get(method, [])
        n  = len(rs)
        af = sum(1 for r in rs if r['any_flip'])
        rates.append(af / n * 100 if n else 0.0)
    return np.array(rates)

# Mixed-batch
mb_bf16 = load_rates(MIXED_FILES, 'BF16')
mb_srp  = load_rates(MIXED_FILES, 'SRP-FP32')
mb_bi   = load_rates(MIXED_FILES, 'vLLM-BI')

# Chunked prefill
cp_bf16 = load_rates(CHUNK_FILES, 'BF16')
cp_srp  = load_rates(CHUNK_FILES, 'SRP-FP32')
cp_bi   = load_rates(CHUNK_FILES, 'vLLM-BI')

# ── Plot ──────────────────────────────────────────────────────────────────────
fig, axes = plt.subplots(1, 2, figsize=(10, 3.6), sharey=False)

COLORS = {
    'BF16':     '#4e79a7',   # steel blue
    'SRP-FP32': '#e15759',   # red  — highlights regression
    'vLLM-BI':  '#59a14f',   # green
}
x  = np.arange(len(MODELS))
w  = 0.24
SHORT = ['DSR1-Q-7B', 'DSR1-L-8B', 'Qwen2.5-7B', 'L3.1-8B']

for ax, (bf16, srp, bi), title in zip(
    axes,
    [(mb_bf16, mb_srp, mb_bi), (cp_bf16, cp_srp, cp_bi)],
    ['(a) Mixed-batch ($bs$=4)', '(b) Chunked prefill (32-tok chunks, $bs$=1)'],
):
    b1 = ax.bar(x - w,   bf16, w, color=COLORS['BF16'],     label='BF16',     zorder=3)
    b2 = ax.bar(x,       srp,  w, color=COLORS['SRP-FP32'], label='SRP-FP32', zorder=3)
    b3 = ax.bar(x + w,   bi,   w, color=COLORS['vLLM-BI'],  label='vLLM-BI',  zorder=3)

    # Annotate SRP bars with Δ vs BF16
    for xi, (b_val, s_val) in enumerate(zip(bf16, srp)):
        delta = s_val - b_val
        ax.text(xi, s_val + 1.5, f'+{delta:.0f}pp', ha='center', va='bottom',
                fontsize=7, color=COLORS['SRP-FP32'], fontweight='bold')

    ax.set_xticks(x)
    ax.set_xticklabels(SHORT, fontsize=9)
    ax.set_ylim(0, 115)
    ax.set_ylabel('Flip rate (%)', fontsize=10)
    ax.set_title(title, fontsize=10, pad=6)
    ax.yaxis.grid(True, alpha=0.4, zorder=0)
    ax.set_axisbelow(True)
    ax.spines['top'].set_visible(False)
    ax.spines['right'].set_visible(False)

    # Horizontal reference line at 50 and 100
    for yref in [50, 100]:
        ax.axhline(yref, color='gray', lw=0.6, ls='--', alpha=0.5, zorder=1)

legend = axes[1].legend(loc='upper right', fontsize=9, framealpha=0.9)

fig.suptitle(
    'SRP-FP32 Regresses Under Both Realistic Serving Conditions\n'
    r'(all 4 models; $\Delta$ = SRP $-$ BF16 flip-rate gap)',
    fontsize=10, y=1.01,
)
plt.tight_layout()

OUT = os.path.join(os.path.dirname(os.path.abspath(__file__)), 'realistic_serving')
plt.savefig(OUT + '.pdf', bbox_inches='tight', dpi=200)
plt.savefig(OUT + '.png', bbox_inches='tight', dpi=200)
print(f'saved {OUT}.pdf / .png')


==> figs/gen_site_ablation.py <==
"""Generate site ablation bar chart (Yuan et al. Fig 4 style).

Reads:
  research/exp_validate/vllm_kernels_results_n30.json   (BF16, SRP-FP32 full, vLLM-BI aten)
  research/exp_validate/site_ablation_n30.json          (LayerCast + 5 single-site variants)

Writes: paper/figs/site_ablation_bar.{pdf,png}
"""
import json, os
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

EXP = '/home/kec23008/dllm/research/exp_validate'

def load_avg_std(path, name=None):
    with open(path) as f:
        d = json.load(f)
    if isinstance(d, list):
        if name is None: return d
        for r in d:
            if r.get('name') == name:
                return r['avg_std']
    elif isinstance(d, dict):
        return d.get('avg_std')
    return None

# Pull from existing N=30 file (BF16, SRP-all, vLLM-BI aten)
n30_main = load_avg_std(f'{EXP}/vllm_kernels_results_n30.json')
bf16  = next(r for r in n30_main if r['name'] == 'BF16')['avg_std']
srpall = next(r for r in n30_main if r['name'] == 'SRP-FP32 (HF Triton)')['avg_std']

# Pull from site ablation file
site_path = f'{EXP}/site_ablation_n30.json'
if not os.path.exists(site_path):
    print(f'NOT YET: {site_path}')
    raise SystemExit(0)

site_data = load_avg_std(site_path)
get = lambda nm: next((r['avg_std'] for r in site_data if r['name'] == nm), None)
layercast = get('LayerCast')
srp_lin   = get('SRP-Linear')
srp_norm  = get('SRP-RMSNorm')
srp_attn  = get('SRP-Attention')
srp_soft  = get('SRP-Softmax')
srp_la    = get('SRP-Linear+Attn')

# Floor 0 for log-scale
def floor(v, f=5e-11):
    return max(v, f) if v is not None else f

bars = [
    ('BF16',                     bf16,         '#4C72B0'),
    ('+SRP-Norm',                srp_norm,     '#9DA9C2'),
    ('+SRP-Softmax',             srp_soft,     '#9DA9C2'),
    ('+SRP-MatMul-K',            srp_lin,      '#DD8452'),
    ('+SRP-Attention',           srp_attn,     '#DD8452'),
    ('+SRP-MatMul-K+Attn',       srp_la,       '#55A868'),
    ('+SRP-all (full)',          srpall,       '#55A868'),
    ('LayerCast',                layercast,    '#8172B2'),
]

fig, ax = plt.subplots(figsize=(7.5, 3.6))
xs = np.arange(len(bars))
labels = [b[0] for b in bars]
vals = [floor(b[1]) for b in bars]
colors = [b[2] for b in bars]

ax.bar(xs, vals, color=colors, edgecolor='black', linewidth=0.6)
ax.set_yscale('log')
ax.set_ylim(5e-11, 5e-2)
ax.set_xticks(xs)
ax.set_xticklabels(labels, rotation=30, ha='right', fontsize=9)
ax.set_ylabel(r'Avg\_Std@top1 (log)', fontsize=10)
ax.set_title('Site ablation on DeepSeek-R1-Distill-Qwen-7B / MATH500 ($N$=30)',
             fontsize=10)
ax.axhline(bf16, ls=':', color='gray', alpha=0.5, lw=0.8)
ax.text(len(bars)-0.3, bf16*1.2, 'BF16 baseline', fontsize=8, color='gray')

# Annotate "0 strict" for SRP-all if floored
for i, (lab, v, _) in enumerate(bars):
    if v is not None and v < 1e-10:
        ax.annotate('0\n(strict)', (xs[i], 5e-11), xytext=(0, 14),
                    textcoords='offset points', fontsize=7, ha='center',
                    color='#55A868', fontweight='bold')

ax.grid(axis='y', which='both', alpha=0.25)
plt.tight_layout()
plt.savefig('/home/kec23008/dllm/paper/figs/site_ablation_bar.pdf',
            bbox_inches='tight')
plt.savefig('/home/kec23008/dllm/paper/figs/site_ablation_bar.png',
            dpi=180, bbox_inches='tight')
print('Saved site_ablation_bar.pdf + .png')

